Memory-Efficient Object-Oriented Programming on GPUs

Object-oriented programming is often regarded as too inefficient for high-performance computing (HPC), despite the fact that many important HPC problems have an inherent object structure. Our goal is to bring efficient, object-oriented programming to massively parallel SIMD architectures, especially GPUs. In this thesis, we develop various techniques for optimizing object-oriented GPU code. Most notably, we identify the object-oriented Single-Method Multiple-Objects (SMMO) programming model. We first develop an embedded C++ Structure of Arrays (SOA) data layout DSL for SMMO applications. We then design a lock-free, dynamic memory allocator that stores allocations in SOA layout. Finally, we show how to further optimize the memory access of SMMO applications with memory defragmentation.

==> body_assert.cc <==
Body* body;
assert(body == &body->pos_x); assert(body == &body->pos_y); ...

==> executor_all.cc <==
// Execute method on all objects of a type.
execute(&Body::move, /*dt=*/ 0.1);

// Execute method on all objects in an array.
std::array<Body*, 3> bodies =
    {{ Body::get(1), Body::get(5), Body::get(12) }};
execute(bodies, &Body::move, /*dt=*/ 0.1);

// Execute method on a range of objects (IDs 2 through 17).
Body* start = Body::get(2);
execute(start, /*num=*/ 15, &Body::move, /*dt=*/ 0.1);

==> executor_array.cc <==
std::array<Body*, 3> bodies =
    {{ Body::get(1), Body::get(5), Body::get(12) }};
execute(bodies, &Vertex::move, /*dt=*/ 0.1);

==> executor_ptr.cc <==
Body* start = Body::get(1);
int num = Body::size() + 1;
execute(start, num, &Vertex::move, /*dt=*/ 0.1);

==> reduce_all.cc <==
float Body::distance(float x, float y) {
  float dx = pos_x - x; float dy = pos_y - y;
  return std::sqrt(dx * dx + dy * dy);
}

auto reducer = [] (float acc, float next) { return acc + next; }

float sum_dist = execute_and_reduce(
    reducer, &Body::distance, /*x=*/ 5.0, /*y=*/ 4.0);
float avg_dist = sum_dist / Body::size();

==> source_cell.cc <==
class Cell : public SoaLayout<Cell, kMaxNumCells,
    StorageWithArena<kMaxNumCells*kCellArenaBytes>> {
 public:
  __device__ Cell(Cell** outgoing, int num_outgoing,
                  int speed_limit, Car* car = nullptr)
    : outgoing_cells_(num_outgoing, outgoing),
      num_outgoing_cells_(num_outgoing), car_(car),
      speed_limit_(speed_limit), is_free_(car == nullptr) {}<@\vspace{0.5em}@>
  __device__ bool is_free() const { return is_free_; }
  __device__ void occupy(Car* car) { car_ = car;}
  __device__ Cell* outgoing_cell(int idx) const {
    return outgoing_cells_[idx];
  } /* Other functions omitted for brevity reasons. */ <@\vspace{0.5em}@>
 private: IKRA_INITIALIZE_CLASS
  field_(Car*) car_;
  bool_ is_free_;
  inlined_array_(Cell*, kInlineOut) outgoing_cells_;
  int_ num_outgoing_cells_;
  int_ speed_limit_;
  int_ temp_speed_limit_ = std::numeric_limits<int>::max();
};  <@\textit{IKRA\_DEVICE\_STORAGE(Cell)}@>;


==> source_example_bfs.cc <==
// This arena can store 2 arr. elements per vertex on avg.
static const int kArenaSize = kMaxNumVertices * 2 * sizeof(Vertex*);

class Vertex : public SoaLayout<Vertex, kMaxNumVertices,
                                    StorageWithArena<kMaxNumVertices>> {
 public: IKRA_INITIALIZE_CLASS
  // Vertices are only created from the host in this example.
  __host__ Vertex(int num_neighbors) : neighbors_(num_neighbors),
                                           num_neighbors_(num_neighbors) {}

  __device__ void visit(int frontier) {
    if (distance_ == frontier) {
      for (int i = 0; i < num_neighbors_; ++i) {
        neighbors_[i]->update(distance_ + 1);
      }
    }
  }

  __device__ void update(int new_distance) {
    if (new_distance < distance_) distance_ = new_distance;
  }

  int_ distance_ = std::numeric_limits<int>::max();
  int_ num_neighbors_;

  // Inline 3 array slots. Every thing else is stored in the arena.
  inlined_array_(Vertex*, 3) neighbors_;
};

IKRA_DEVICE_STORAGE(Vertex);

==> source_example_bfs_run.cc <==
void load_vertices_from_stream(std::fstream str) {
  int num_neighbors, next;
  while (str >> num_neighbors) {   // read adj. list size into variable
    Vertex* vertex = new Vertex(num_neighbors);
    for (int i = 0; i < num_neighbors; ++i) {
      str >> next;  // read index of neighbor
      Vertex* n = Vertex::get_uninitialized(next);
      vertex->neighbors_[i] = n;
    }
  }
}

void run_bfs(int start_vertex) {
  Vertex::get(start_vertex)->update(0);
  for (int i = 0; i < 100; ++i) {
    cuda_execute(&Vertex::visit, i);
  }
}

==> source_simulation_run.cc <==
for (int i = 0; i < 100; ++i) {
  cuda_execute(&SmartTrafficLight::step);
  cuda_execute(&YieldController::step);
  
  cuda_execute(&Car::step1_increase_velocity);
  cuda_execute(&Car::step2_extend_path);
  cuda_execute(&Car::step3_constraint_velocity);
  cuda_execute(&Car::step4_randomize);
  cuda_execute(&Car::step5_move);
}

==> zero_addressing_mode.cc <==
<@\hfill \textcolor{gray}{\textsf{Zero Addressing Mode}}\;@>
    return reinterpret_cast<T*>(Owner::storage
        + Offset * Owner::kMaxInst
        + sizeof(T) * reinterpret_cast<uintptr_t>(this));
  }
